A new method for calculating the soft anomalous dimension matrix for massive particle scattering

The general structure of infrared divergences in the scattering of massive particles is captured by the soft anomalous dimension matrix. The latter can be computed from a correlation function of multiple Wilson lines. The state-of-the-art two-loop result has a tantalizingly simple structure that is not manifest in the calculations. We argue that the complexity in intermediate steps of the known calculations comes from spurious, regulator-dependent terms. Based on this insight we propose a different infrared regulator that is associated to only one of the Wilson lines. We demonstrate that this streamlines obtaining the two-loop result: computing the required Feynman integrals via the differential equations method, only multiple polylogarithmic functions appear (to all orders in the dimensional regulator), as opposed to elliptic polylogarithms. We show that the new method is promising for higher-loop applications by computing a three-loop diagram of genuine complexity, and provide the answer in terms of multiple polylogarithms. The relatively simple symbol alphabet we obtain may be of interest for bootstrap approaches.

==> anc/fABC.m <==
{(2*Pi^4*Log[x12])/27 - (32*Pi^2*Log[1 - x12]*Log[x12]^2)/9 - 
  (4*Pi^2*Log[x12]^3)/9 - (32*Log[1 - x12]*Log[x12]^4)/9 + (2*Log[x12]^5)/9 - 
  (32*Pi^2*Log[x12]^2*Log[1 + x12])/9 - (32*Log[x12]^4*Log[1 + x12])/9 - 
  (4*Pi^2*Log[x12]*Log[x13]^2)/9 - (28*Log[x12]^3*Log[x13]^2)/9 + 
  (2*Log[x12]*Log[x13]^4)/9 + (8*Pi^2*Log[x12]^2*Log[1 + x12/(x13*x23)])/9 + 
  (8*Log[x12]^4*Log[1 + x12/(x13*x23)])/9 + 
  (4*Pi^2*Log[x12]*Log[x13]*Log[1 + x12/(x13*x23)])/9 - 
  (4*Log[x12]^3*Log[x13]*Log[1 + x12/(x13*x23)])/3 + 
  (4*Log[x12]*Log[x13]^3*Log[1 + x12/(x13*x23)])/9 + 
  (8*Pi^2*Log[x12]^2*Log[1 + (x12*x13)/x23])/9 + 
  (8*Log[x12]^4*Log[1 + (x12*x13)/x23])/9 - 
  (4*Pi^2*Log[x12]*Log[x13]*Log[1 + (x12*x13)/x23])/9 + 
  (4*Log[x12]^3*Log[x13]*Log[1 + (x12*x13)/x23])/3 - 
  (4*Log[x12]*Log[x13]^3*Log[1 + (x12*x13)/x23])/9 + 
  (4*Pi^2*Log[x12]*Log[1 + x12/(x13*x23)]*Log[x23])/9 - 
  (4*Log[x12]^3*Log[1 + x12/(x13*x23)]*Log[x23])/3 + 
  (4*Log[x12]*Log[x13]^2*Log[1 + x12/(x13*x23)]*Log[x23])/3 + 
  (4*Pi^2*Log[x12]*Log[1 + (x12*x13)/x23]*Log[x23])/9 - 
  (4*Log[x12]^3*Log[1 + (x12*x13)/x23]*Log[x23])/3 + 
  (4*Log[x12]*Log[x13]^2*Log[1 + (x12*x13)/x23]*Log[x23])/3 + 
  (4*Pi^2*Log[x12]*Log[x23]^2)/3 + (4*Log[x12]^3*Log[x23]^2)/9 + 
  (4*Log[x12]*Log[x13]^2*Log[x23]^2)/3 + 
  (4*Log[x12]*Log[x13]*Log[1 + x12/(x13*x23)]*Log[x23]^2)/3 - 
  (4*Log[x12]*Log[x13]*Log[1 + (x12*x13)/x23]*Log[x23]^2)/3 + 
  (4*Log[x12]*Log[1 + x12/(x13*x23)]*Log[x23]^3)/9 + 
  (4*Log[x12]*Log[1 + (x12*x13)/x23]*Log[x23]^3)/9 + 
  (2*Log[x12]*Log[x23]^4)/9 + (8*Pi^2*Log[x12]^2*Log[1 + (x12*x23)/x13])/9 + 
  (8*Log[x12]^4*Log[1 + (x12*x23)/x13])/9 + 
  (4*Pi^2*Log[x12]*Log[x13]*Log[1 + (x12*x23)/x13])/9 - 
  (4*Log[x12]^3*Log[x13]*Log[1 + (x12*x23)/x13])/3 + 
  (4*Log[x12]*Log[x13]^3*Log[1 + (x12*x23)/x13])/9 - 
  (4*Pi^2*Log[x12]*Log[x23]*Log[1 + (x12*x23)/x13])/9 + 
  (4*Log[x12]^3*Log[x23]*Log[1 + (x12*x23)/x13])/3 - 
  (4*Log[x12]*Log[x13]^2*Log[x23]*Log[1 + (x12*x23)/x13])/3 + 
  (4*Log[x12]*Log[x13]*Log[x23]^2*Log[1 + (x12*x23)/x13])/3 - 
  (4*Log[x12]*Log[x23]^3*Log[1 + (x12*x23)/x13])/9 + 
  (8*Pi^2*Log[x12]^2*Log[1 + x12*x13*x23])/9 + 
  (8*Log[x12]^4*Log[1 + x12*x13*x23])/9 - 
  (4*Pi^2*Log[x12]*Log[x13]*Log[1 + x12*x13*x23])/9 + 
  (4*Log[x12]^3*Log[x13]*Log[1 + x12*x13*x23])/3 - 
  (4*Log[x12]*Log[x13]^3*Log[1 + x12*x13*x23])/9 - 
  (4*Pi^2*Log[x12]*Log[x23]*Log[1 + x12*x13*x23])/9 + 
  (4*Log[x12]^3*Log[x23]*Log[1 + x12*x13*x23])/3 - 
  (4*Log[x12]*Log[x13]^2*Log[x23]*Log[1 + x12*x13*x23])/3 - 
  (4*Log[x12]*Log[x13]*Log[x23]^2*Log[1 + x12*x13*x23])/3 - 
  (4*Log[x12]*Log[x23]^3*Log[1 + x12*x13*x23])/9 - 
  (32*Pi^2*Log[x12]*PolyLog[2, -x12])/9 - (32*Log[x12]^3*PolyLog[2, -x12])/
   3 - (32*Log[x12]*Log[x13]^2*PolyLog[2, -x12])/3 + 
  (32*Log[x12]*Log[x23]^2*PolyLog[2, -x12])/3 - 
  (32*Pi^2*Log[x12]*PolyLog[2, x12])/9 - (32*Log[x12]^3*PolyLog[2, x12])/3 - 
  (32*Log[x12]*Log[x13]^2*PolyLog[2, x12])/3 + 
  (32*Log[x12]*Log[x23]^2*PolyLog[2, x12])/3 - 
  (4*Pi^2*Log[x12]*PolyLog[2, -(x12/(x13*x23))])/9 + 
  (4*Log[x12]^3*PolyLog[2, -(x12/(x13*x23))])/3 - 
  (4*Log[x12]*Log[x13]^2*PolyLog[2, -(x12/(x13*x23))])/3 - 
  (8*Log[x12]*Log[x13]*Log[x23]*PolyLog[2, -(x12/(x13*x23))])/3 - 
  (4*Log[x12]*Log[x23]^2*PolyLog[2, -(x12/(x13*x23))])/3 - 
  (4*Pi^2*Log[x12]*PolyLog[2, -((x12*x13)/x23)])/9 + 
  (4*Log[x12]^3*PolyLog[2, -((x12*x13)/x23)])/3 - 
  (4*Log[x12]*Log[x13]^2*PolyLog[2, -((x12*x13)/x23)])/3 + 
  (8*Log[x12]*Log[x13]*Log[x23]*PolyLog[2, -((x12*x13)/x23)])/3 - 
  (4*Log[x12]*Log[x23]^2*PolyLog[2, -((x12*x13)/x23)])/3 - 
  (4*Pi^2*Log[x12]*PolyLog[2, -((x12*x23)/x13)])/9 + 
  (4*Log[x12]^3*PolyLog[2, -((x12*x23)/x13)])/3 - 
  (4*Log[x12]*Log[x13]^2*PolyLog[2, -((x12*x23)/x13)])/3 + 
  (8*Log[x12]*Log[x13]*Log[x23]*PolyLog[2, -((x12*x23)/x13)])/3 - 
  (4*Log[x12]*Log[x23]^2*PolyLog[2, -((x12*x23)/x13)])/3 - 
  (4*Pi^2*Log[x12]*PolyLog[2, -(x12*x13*x23)])/9 + 
  (4*Log[x12]^3*PolyLog[2, -(x12*x13*x23)])/3 - 
  (4*Log[x12]*Log[x13]^2*PolyLog[2, -(x12*x13*x23)])/3 - 
  (8*Log[x12]*Log[x13]*Log[x23]*PolyLog[2, -(x12*x13*x23)])/3 - 
  (4*Log[x12]*Log[x23]^2*PolyLog[2, -(x12*x13*x23)])/3 + 
  (64*Log[x12]^2*PolyLog[3, -x12])/3 + (64*Log[x13]^2*PolyLog[3, -x12])/3 - 
  (64*Log[x23]^2*PolyLog[3, -x12])/3 + (64*Log[x12]^2*PolyLog[3, x12])/3 + 
  (64*Log[x13]^2*PolyLog[3, x12])/3 - (64*Log[x23]^2*PolyLog[3, x12])/3 - 
  (8*Log[x12]*Log[x13]*PolyLog[3, -(x12/(x13*x23))])/3 - 
  (8*Log[x12]*Log[x23]*PolyLog[3, -(x12/(x13*x23))])/3 + 
  (8*Log[x12]*Log[x13]*PolyLog[3, -((x12*x13)/x23)])/3 - 
  (8*Log[x12]*Log[x23]*PolyLog[3, -((x12*x13)/x23)])/3 - 
  (8*Log[x12]*Log[x13]*PolyLog[3, -((x12*x23)/x13)])/3 + 
  (8*Log[x12]*Log[x23]*PolyLog[3, -((x12*x23)/x13)])/3 + 
  (8*Log[x12]*Log[x13]*PolyLog[3, -(x12*x13*x23)])/3 + 
  (8*Log[x12]*Log[x23]*PolyLog[3, -(x12*x13*x23)])/3 - 
  (64*Log[x12]*PolyLog[4, -x12])/3 - (64*Log[x12]*PolyLog[4, x12])/3 - 
  (8*Log[x12]*PolyLog[4, -(x12/(x13*x23))])/3 - 
  (8*Log[x12]*PolyLog[4, -((x12*x13)/x23)])/3 - 
  (8*Log[x12]*PolyLog[4, -((x12*x23)/x13)])/3 - 
  (8*Log[x12]*PolyLog[4, -(x12*x13*x23)])/3 - (16*Log[x12]^2*Zeta[3])/3 - 
  (16*Log[x13]^2*Zeta[3])/3 + (16*Log[x23]^2*Zeta[3])/3, 
 (44*Pi^4*Log[x12])/135 - (2*Pi^4*Log[x13])/15 - 
  (20*Pi^2*Log[x12]^2*Log[x13])/9 - (14*Log[x12]^4*Log[x13])/9 - 
  (32*Pi^2*Log[x12]*Log[1 - x13]*Log[x13])/9 + (16*Pi^2*Log[x12]*Log[x13]^2)/
   9 - (4*Pi^2*Log[x13]^3)/9 - (4*Log[x12]^2*Log[x13]^3)/3 - 
  (32*Log[x12]*Log[1 - x13]*Log[x13]^3)/9 + (8*Log[x12]*Log[x13]^4)/9 - 
  (2*Log[x13]^5)/15 - (32*Pi^2*Log[x12]*Log[x13]*Log[1 + x13])/9 - 
  (32*Log[x12]*Log[x13]^3*Log[1 + x13])/9 - (Pi^4*Log[1 + x12/(x13*x23)])/6 + 
  (Pi^2*Log[x12]^2*Log[1 + x12/(x13*x23)])/9 + 
  (5*Log[x12]^4*Log[1 + x12/(x13*x23)])/18 + 
  (8*Pi^2*Log[x12]*Log[x13]*Log[1 + x12/(x13*x23)])/9 - 
  (Pi^2*Log[x13]^2*Log[1 + x12/(x13*x23)])/3 - 
  Log[x12]^2*Log[x13]^2*Log[1 + x12/(x13*x23)] + 
  (8*Log[x12]*Log[x13]^3*Log[1 + x12/(x13*x23)])/9 - 
  (Log[x13]^4*Log[1 + x12/(x13*x23)])/6 + (Pi^4*Log[1 + (x12*x13)/x23])/6 - 
  (Pi^2*Log[x12]^2*Log[1 + (x12*x13)/x23])/9 - 
  (5*Log[x12]^4*Log[1 + (x12*x13)/x23])/18 + 
  (8*Pi^2*Log[x12]*Log[x13]*Log[1 + (x12*x13)/x23])/9 + 
  (Pi^2*Log[x13]^2*Log[1 + (x12*x13)/x23])/3 + 
  Log[x12]^2*Log[x13]^2*Log[1 + (x12*x13)/x23] + 
  (8*Log[x12]*Log[x13]^3*Log[1 + (x12*x13)/x23])/9 + 
  (Log[x13]^4*Log[1 + (x12*x13)/x23])/6 + 
  (2*Pi^2*Log[x12]*Log[1 + x12/(x13*x23)]*Log[x23])/9 - 
  (2*Log[x12]^3*Log[1 + x12/(x13*x23)]*Log[x23])/3 + 
  (2*Log[x12]*Log[x13]^2*Log[1 + x12/(x13*x23)]*Log[x23])/3 - 
  (2*Pi^2*Log[x12]*Log[1 + (x12*x13)/x23]*Log[x23])/9 + 
  (2*Log[x12]^3*Log[1 + (x12*x13)/x23]*Log[x23])/3 - 
  (2*Log[x12]*Log[x13]^2*Log[1 + (x12*x13)/x23]*Log[x23])/3 + 
  (4*Pi^2*Log[x13]*Log[x23]^2)/3 + (4*Log[x12]^2*Log[x13]*Log[x23]^2)/3 + 
  (4*Log[x13]^3*Log[x23]^2)/9 - (Pi^2*Log[1 + x12/(x13*x23)]*Log[x23]^2)/3 + 
  (Log[x12]^2*Log[1 + x12/(x13*x23)]*Log[x23]^2)/3 + 
  (Log[x13]^2*Log[1 + x12/(x13*x23)]*Log[x23]^2)/3 + 
  (Pi^2*Log[1 + (x12*x13)/x23]*Log[x23]^2)/3 - 
  (Log[x12]^2*Log[1 + (x12*x13)/x23]*Log[x23]^2)/3 - 
  (Log[x13]^2*Log[1 + (x12*x13)/x23]*Log[x23]^2)/3 + 
  (2*Log[x12]*Log[1 + x12/(x13*x23)]*Log[x23]^3)/9 - 
  (2*Log[x12]*Log[1 + (x12*x13)/x23]*Log[x23]^3)/9 + 
  (2*Log[x13]*Log[x23]^4)/9 - (Log[1 + x12/(x13*x23)]*Log[x23]^4)/6 + 
  (Log[1 + (x12*x13)/x23]*Log[x23]^4)/6 - (Pi^4*Log[1 + (x12*x23)/x13])/6 + 
  (Pi^2*Log[x12]^2*Log[1 + (x12*x23)/x13])/9 + 
  (5*Log[x12]^4*Log[1 + (x12*x23)/x13])/18 + 
  (8*Pi^2*Log[x12]*Log[x13]*Log[1 + (x12*x23)/x13])/9 - 
  (Pi^2*Log[x13]^2*Log[1 + (x12*x23)/x13])/3 - 
  Log[x12]^2*Log[x13]^2*Log[1 + (x12*x23)/x13] + 
  (8*Log[x12]*Log[x13]^3*Log[1 + (x12*x23)/x13])/9 - 
  (Log[x13]^4*Log[1 + (x12*x23)/x13])/6 - 
  (2*Pi^2*Log[x12]*Log[x23]*Log[1 + (x12*x23)/x13])/9 + 
  (2*Log[x12]^3*Log[x23]*Log[1 + (x12*x23)/x13])/3 - 
  (2*Log[x12]*Log[x13]^2*Log[x23]*Log[1 + (x12*x23)/x13])/3 - 
  (Pi^2*Log[x23]^2*Log[1 + (x12*x23)/x13])/3 + 
  (Log[x12]^2*Log[x23]^2*Log[1 + (x12*x23)/x13])/3 + 
  (Log[x13]^2*Log[x23]^2*Log[1 + (x12*x23)/x13])/3 - 
  (2*Log[x12]*Log[x23]^3*Log[1 + (x12*x23)/x13])/9 - 
  (Log[x23]^4*Log[1 + (x12*x23)/x13])/6 + (Pi^4*Log[1 + x12*x13*x23])/6 - 
  (Pi^2*Log[x12]^2*Log[1 + x12*x13*x23])/9 - 
  (5*Log[x12]^4*Log[1 + x12*x13*x23])/18 + 
  (8*Pi^2*Log[x12]*Log[x13]*Log[1 + x12*x13*x23])/9 + 
  (Pi^2*Log[x13]^2*Log[1 + x12*x13*x23])/3 + Log[x12]^2*Log[x13]^2*
   Log[1 + x12*x13*x23] + (8*Log[x12]*Log[x13]^3*Log[1 + x12*x13*x23])/9 + 
  (Log[x13]^4*Log[1 + x12*x13*x23])/6 + 
  (2*Pi^2*Log[x12]*Log[x23]*Log[1 + x12*x13*x23])/9 - 
  (2*Log[x12]^3*Log[x23]*Log[1 + x12*x13*x23])/3 + 
  (2*Log[x12]*Log[x13]^2*Log[x23]*Log[1 + x12*x13*x23])/3 + 
  (Pi^2*Log[x23]^2*Log[1 + x12*x13*x23])/3 - 
  (Log[x12]^2*Log[x23]^2*Log[1 + x12*x13*x23])/3 - 
  (Log[x13]^2*Log[x23]^2*Log[1 + x12*x13*x23])/3 + 
  (2*Log[x12]*Log[x23]^3*Log[1 + x12*x13*x23])/9 + 
  (Log[x23]^4*Log[1 + x12*x13*x23])/6 - (32*Pi^2*Log[x12]*PolyLog[2, -x13])/
   9 - (32*Log[x12]*Log[x13]^2*PolyLog[2, -x13])/3 - 
  (32*Pi^2*Log[x12]*PolyLog[2, x13])/9 - 
  (32*Log[x12]*Log[x13]^2*PolyLog[2, x13])/3 - 
  (2*Pi^2*Log[x12]*PolyLog[2, -(x12/(x13*x23))])/9 + 
  (2*Log[x12]^3*PolyLog[2, -(x12/(x13*x23))])/3 - 
  (2*Log[x12]*Log[x13]^2*PolyLog[2, -(x12/(x13*x23))])/3 + 
  (2*Pi^2*Log[x23]*PolyLog[2, -(x12/(x13*x23))])/3 - 
  (2*Log[x12]^2*Log[x23]*PolyLog[2, -(x12/(x13*x23))])/3 - 
  (2*Log[x13]^2*Log[x23]*PolyLog[2, -(x12/(x13*x23))])/3 - 
  (2*Log[x12]*Log[x23]^2*PolyLog[2, -(x12/(x13*x23))])/3 + 
  (2*Log[x23]^3*PolyLog[2, -(x12/(x13*x23))])/3 + 
  (2*Pi^2*Log[x12]*PolyLog[2, -((x12*x13)/x23)])/9 - 
  (2*Log[x12]^3*PolyLog[2, -((x12*x13)/x23)])/3 + 
  (2*Log[x12]*Log[x13]^2*PolyLog[2, -((x12*x13)/x23)])/3 - 
  (2*Pi^2*Log[x23]*PolyLog[2, -((x12*x13)/x23)])/3 + 
  (2*Log[x12]^2*Log[x23]*PolyLog[2, -((x12*x13)/x23)])/3 + 
  (2*Log[x13]^2*Log[x23]*PolyLog[2, -((x12*x13)/x23)])/3 + 
  (2*Log[x12]*Log[x23]^2*PolyLog[2, -((x12*x13)/x23)])/3 - 
  (2*Log[x23]^3*PolyLog[2, -((x12*x13)/x23)])/3 - 
  (2*Pi^2*Log[x12]*PolyLog[2, -((x12*x23)/x13)])/9 + 
  (2*Log[x12]^3*PolyLog[2, -((x12*x23)/x13)])/3 - 
  (2*Log[x12]*Log[x13]^2*PolyLog[2, -((x12*x23)/x13)])/3 - 
  (2*Pi^2*Log[x23]*PolyLog[2, -((x12*x23)/x13)])/3 + 
  (2*Log[x12]^2*Log[x23]*PolyLog[2, -((x12*x23)/x13)])/3 + 
  (2*Log[x13]^2*Log[x23]*PolyLog[2, -((x12*x23)/x13)])/3 - 
  (2*Log[x12]*Log[x23]^2*PolyLog[2, -((x12*x23)/x13)])/3 - 
  (2*Log[x23]^3*PolyLog[2, -((x12*x23)/x13)])/3 + 
  (2*Pi^2*Log[x12]*PolyLog[2, -(x12*x13*x23)])/9 - 
  (2*Log[x12]^3*PolyLog[2, -(x12*x13*x23)])/3 + 
  (2*Log[x12]*Log[x13]^2*PolyLog[2, -(x12*x13*x23)])/3 + 
  (2*Pi^2*Log[x23]*PolyLog[2, -(x12*x13*x23)])/3 - 
  (2*Log[x12]^2*Log[x23]*PolyLog[2, -(x12*x13*x23)])/3 - 
  (2*Log[x13]^2*Log[x23]*PolyLog[2, -(x12*x13*x23)])/3 + 
  (2*Log[x12]*Log[x23]^2*PolyLog[2, -(x12*x13*x23)])/3 + 
  (2*Log[x23]^3*PolyLog[2, -(x12*x13*x23)])/3 - 
  (128*Log[x12]*Log[x13]*PolyLog[3, -x12])/3 - 
  (128*Log[x12]*Log[x13]*PolyLog[3, x12])/3 + 
  (64*Log[x12]*Log[x13]*PolyLog[3, -x13])/3 + 
  (64*Log[x12]*Log[x13]*PolyLog[3, x13])/3 - 
  (2*Pi^2*PolyLog[3, -(x12/(x13*x23))])/3 - 
  2*Log[x12]^2*PolyLog[3, -(x12/(x13*x23))] + 
  (8*Log[x12]*Log[x13]*PolyLog[3, -(x12/(x13*x23))])/3 - 
  2*Log[x13]^2*PolyLog[3, -(x12/(x13*x23))] + 
  (4*Log[x12]*Log[x23]*PolyLog[3, -(x12/(x13*x23))])/3 - 
  (8*Log[x13]*Log[x23]*PolyLog[3, -(x12/(x13*x23))])/3 + 
  (2*Log[x23]^2*PolyLog[3, -(x12/(x13*x23))])/3 + 
  (2*Pi^2*PolyLog[3, -((x12*x13)/x23)])/3 + 
  2*Log[x12]^2*PolyLog[3, -((x12*x13)/x23)] + 
  (8*Log[x12]*Log[x13]*PolyLog[3, -((x12*x13)/x23)])/3 + 
  2*Log[x13]^2*PolyLog[3, -((x12*x13)/x23)] - 
  (4*Log[x12]*Log[x23]*PolyLog[3, -((x12*x13)/x23)])/3 - 
  (8*Log[x13]*Log[x23]*PolyLog[3, -((x12*x13)/x23)])/3 - 
  (2*Log[x23]^2*PolyLog[3, -((x12*x13)/x23)])/3 - 
  (2*Pi^2*PolyLog[3, -((x12*x23)/x13)])/3 - 
  2*Log[x12]^2*PolyLog[3, -((x12*x23)/x13)] + 
  (8*Log[x12]*Log[x13]*PolyLog[3, -((x12*x23)/x13)])/3 - 
  2*Log[x13]^2*PolyLog[3, -((x12*x23)/x13)] - 
  (4*Log[x12]*Log[x23]*PolyLog[3, -((x12*x23)/x13)])/3 + 
  (8*Log[x13]*Log[x23]*PolyLog[3, -((x12*x23)/x13)])/3 + 
  (2*Log[x23]^2*PolyLog[3, -((x12*x23)/x13)])/3 + 
  (2*Pi^2*PolyLog[3, -(x12*x13*x23)])/3 + 
  2*Log[x12]^2*PolyLog[3, -(x12*x13*x23)] + 
  (8*Log[x12]*Log[x13]*PolyLog[3, -(x12*x13*x23)])/3 + 
  2*Log[x13]^2*PolyLog[3, -(x12*x13*x23)] + 
  (4*Log[x12]*Log[x23]*PolyLog[3, -(x12*x13*x23)])/3 + 
  (8*Log[x13]*Log[x23]*PolyLog[3, -(x12*x13*x23)])/3 - 
  (2*Log[x23]^2*PolyLog[3, -(x12*x13*x23)])/3 + 
  128*Log[x13]*PolyLog[4, -x12] + 128*Log[x13]*PolyLog[4, x12] - 
  (64*Log[x12]*PolyLog[4, -x13])/3 - (64*Log[x12]*PolyLog[4, x13])/3 + 
  (20*Log[x12]*PolyLog[4, -(x12/(x13*x23))])/3 - 
  8*Log[x13]*PolyLog[4, -(x12/(x13*x23))] - 
  4*Log[x23]*PolyLog[4, -(x12/(x13*x23))] - 
  (20*Log[x12]*PolyLog[4, -((x12*x13)/x23)])/3 - 
  8*Log[x13]*PolyLog[4, -((x12*x13)/x23)] + 
  4*Log[x23]*PolyLog[4, -((x12*x13)/x23)] + 
  (20*Log[x12]*PolyLog[4, -((x12*x23)/x13)])/3 - 
  8*Log[x13]*PolyLog[4, -((x12*x23)/x13)] + 
  4*Log[x23]*PolyLog[4, -((x12*x23)/x13)] - 
  (20*Log[x12]*PolyLog[4, -(x12*x13*x23)])/3 - 
  8*Log[x13]*PolyLog[4, -(x12*x13*x23)] - 
  4*Log[x23]*PolyLog[4, -(x12*x13*x23)] - 12*PolyLog[5, -(x12/(x13*x23))] + 
  12*PolyLog[5, -((x12*x13)/x23)] - 12*PolyLog[5, -((x12*x23)/x13)] + 
  12*PolyLog[5, -(x12*x13*x23)] - (16*Log[x12]*Log[x13]*Zeta[3])/3, 
 (Pi^4*Log[1 + x12/(x13*x23)])/6 + (Pi^2*Log[x12]^2*Log[1 + x12/(x13*x23)])/
   3 + (Log[x12]^4*Log[1 + x12/(x13*x23)])/6 - 
  (2*Pi^2*Log[x12]*Log[x13]*Log[1 + x12/(x13*x23)])/3 - 
  (2*Log[x12]^3*Log[x13]*Log[1 + x12/(x13*x23)])/3 + 
  (Pi^2*Log[x13]^2*Log[1 + x12/(x13*x23)])/3 + 
  Log[x12]^2*Log[x13]^2*Log[1 + x12/(x13*x23)] - 
  (2*Log[x12]*Log[x13]^3*Log[1 + x12/(x13*x23)])/3 + 
  (Log[x13]^4*Log[1 + x12/(x13*x23)])/6 + (Pi^4*Log[1 + (x12*x13)/x23])/6 + 
  (Pi^2*Log[x12]^2*Log[1 + (x12*x13)/x23])/3 + 
  (Log[x12]^4*Log[1 + (x12*x13)/x23])/6 + 
  (2*Pi^2*Log[x12]*Log[x13]*Log[1 + (x12*x13)/x23])/3 + 
  (2*Log[x12]^3*Log[x13]*Log[1 + (x12*x13)/x23])/3 + 
  (Pi^2*Log[x13]^2*Log[1 + (x12*x13)/x23])/3 + 
  Log[x12]^2*Log[x13]^2*Log[1 + (x12*x13)/x23] + 
  (2*Log[x12]*Log[x13]^3*Log[1 + (x12*x13)/x23])/3 + 
  (Log[x13]^4*Log[1 + (x12*x13)/x23])/6 + (2*Pi^4*Log[x23])/15 + 
  (4*Pi^2*Log[x12]^2*Log[x23])/9 + (14*Log[x12]^4*Log[x23])/9 - 
  (4*Pi^2*Log[x13]^2*Log[x23])/3 - (4*Log[x12]^2*Log[x13]^2*Log[x23])/3 - 
  (2*Log[x13]^4*Log[x23])/9 + (Pi^2*Log[1 + x12/(x13*x23)]*Log[x23]^2)/3 - 
  (Log[x12]^2*Log[1 + x12/(x13*x23)]*Log[x23]^2)/3 + 
  (2*Log[x12]*Log[x13]*Log[1 + x12/(x13*x23)]*Log[x23]^2)/3 - 
  (Log[x13]^2*Log[1 + x12/(x13*x23)]*Log[x23]^2)/3 + 
  (Pi^2*Log[1 + (x12*x13)/x23]*Log[x23]^2)/3 - 
  (Log[x12]^2*Log[1 + (x12*x13)/x23]*Log[x23]^2)/3 - 
  (2*Log[x12]*Log[x13]*Log[1 + (x12*x13)/x23]*Log[x23]^2)/3 - 
  (Log[x13]^2*Log[1 + (x12*x13)/x23]*Log[x23]^2)/3 + (4*Pi^2*Log[x23]^3)/9 - 
  (4*Log[x12]^2*Log[x23]^3)/9 - (4*Log[x13]^2*Log[x23]^3)/9 + 
  (Log[1 + x12/(x13*x23)]*Log[x23]^4)/6 + (Log[1 + (x12*x13)/x23]*Log[x23]^4)/
   6 + (2*Log[x23]^5)/15 - (Pi^4*Log[1 + (x12*x23)/x13])/6 - 
  (Pi^2*Log[x12]^2*Log[1 + (x12*x23)/x13])/3 - 
  (Log[x12]^4*Log[1 + (x12*x23)/x13])/6 + 
  (2*Pi^2*Log[x12]*Log[x13]*Log[1 + (x12*x23)/x13])/3 + 
  (2*Log[x12]^3*Log[x13]*Log[1 + (x12*x23)/x13])/3 - 
  (Pi^2*Log[x13]^2*Log[1 + (x12*x23)/x13])/3 - 
  Log[x12]^2*Log[x13]^2*Log[1 + (x12*x23)/x13] + 
  (2*Log[x12]*Log[x13]^3*Log[1 + (x12*x23)/x13])/3 - 
  (Log[x13]^4*Log[1 + (x12*x23)/x13])/6 - 
  (Pi^2*Log[x23]^2*Log[1 + (x12*x23)/x13])/3 + 
  (Log[x12]^2*Log[x23]^2*Log[1 + (x12*x23)/x13])/3 - 
  (2*Log[x12]*Log[x13]*Log[x23]^2*Log[1 + (x12*x23)/x13])/3 + 
  (Log[x13]^2*Log[x23]^2*Log[1 + (x12*x23)/x13])/3 - 
  (Log[x23]^4*Log[1 + (x12*x23)/x13])/6 - (Pi^4*Log[1 + x12*x13*x23])/6 - 
  (Pi^2*Log[x12]^2*Log[1 + x12*x13*x23])/3 - 
  (Log[x12]^4*Log[1 + x12*x13*x23])/6 - 
  (2*Pi^2*Log[x12]*Log[x13]*Log[1 + x12*x13*x23])/3 - 
  (2*Log[x12]^3*Log[x13]*Log[1 + x12*x13*x23])/3 - 
  (Pi^2*Log[x13]^2*Log[1 + x12*x13*x23])/3 - Log[x12]^2*Log[x13]^2*
   Log[1 + x12*x13*x23] - (2*Log[x12]*Log[x13]^3*Log[1 + x12*x13*x23])/3 - 
  (Log[x13]^4*Log[1 + x12*x13*x23])/6 - 
  (Pi^2*Log[x23]^2*Log[1 + x12*x13*x23])/3 + 
  (Log[x12]^2*Log[x23]^2*Log[1 + x12*x13*x23])/3 + 
  (2*Log[x12]*Log[x13]*Log[x23]^2*Log[1 + x12*x13*x23])/3 + 
  (Log[x13]^2*Log[x23]^2*Log[1 + x12*x13*x23])/3 - 
  (Log[x23]^4*Log[1 + x12*x13*x23])/6 + 
  (2*Pi^2*Log[x12]*PolyLog[2, -(x12/(x13*x23))])/3 + 
  (2*Log[x12]^3*PolyLog[2, -(x12/(x13*x23))])/3 - 
  (2*Pi^2*Log[x13]*PolyLog[2, -(x12/(x13*x23))])/3 - 
  2*Log[x12]^2*Log[x13]*PolyLog[2, -(x12/(x13*x23))] + 
  2*Log[x12]*Log[x13]^2*PolyLog[2, -(x12/(x13*x23))] - 
  (2*Log[x13]^3*PolyLog[2, -(x12/(x13*x23))])/3 - 
  (2*Log[x12]*Log[x23]^2*PolyLog[2, -(x12/(x13*x23))])/3 + 
  (2*Log[x13]*Log[x23]^2*PolyLog[2, -(x12/(x13*x23))])/3 + 
  (2*Pi^2*Log[x12]*PolyLog[2, -((x12*x13)/x23)])/3 + 
  (2*Log[x12]^3*PolyLog[2, -((x12*x13)/x23)])/3 + 
  (2*Pi^2*Log[x13]*PolyLog[2, -((x12*x13)/x23)])/3 + 
  2*Log[x12]^2*Log[x13]*PolyLog[2, -((x12*x13)/x23)] + 
  2*Log[x12]*Log[x13]^2*PolyLog[2, -((x12*x13)/x23)] + 
  (2*Log[x13]^3*PolyLog[2, -((x12*x13)/x23)])/3 - 
  (2*Log[x12]*Log[x23]^2*PolyLog[2, -((x12*x13)/x23)])/3 - 
  (2*Log[x13]*Log[x23]^2*PolyLog[2, -((x12*x13)/x23)])/3 - 
  (2*Pi^2*Log[x12]*PolyLog[2, -((x12*x23)/x13)])/3 - 
  (2*Log[x12]^3*PolyLog[2, -((x12*x23)/x13)])/3 + 
  (2*Pi^2*Log[x13]*PolyLog[2, -((x12*x23)/x13)])/3 + 
  2*Log[x12]^2*Log[x13]*PolyLog[2, -((x12*x23)/x13)] - 
  2*Log[x12]*Log[x13]^2*PolyLog[2, -((x12*x23)/x13)] + 
  (2*Log[x13]^3*PolyLog[2, -((x12*x23)/x13)])/3 + 
  (2*Log[x12]*Log[x23]^2*PolyLog[2, -((x12*x23)/x13)])/3 - 
  (2*Log[x13]*Log[x23]^2*PolyLog[2, -((x12*x23)/x13)])/3 - 
  (2*Pi^2*Log[x12]*PolyLog[2, -(x12*x13*x23)])/3 - 
  (2*Log[x12]^3*PolyLog[2, -(x12*x13*x23)])/3 - 
  (2*Pi^2*Log[x13]*PolyLog[2, -(x12*x13*x23)])/3 - 
  2*Log[x12]^2*Log[x13]*PolyLog[2, -(x12*x13*x23)] - 
  2*Log[x12]*Log[x13]^2*PolyLog[2, -(x12*x13*x23)] - 
  (2*Log[x13]^3*PolyLog[2, -(x12*x13*x23)])/3 + 
  (2*Log[x12]*Log[x23]^2*PolyLog[2, -(x12*x13*x23)])/3 + 
  (2*Log[x13]*Log[x23]^2*PolyLog[2, -(x12*x13*x23)])/3 + 
  (128*Log[x12]*Log[x23]*PolyLog[3, -x12])/3 + 
  (128*Log[x12]*Log[x23]*PolyLog[3, x12])/3 + 
  (2*Pi^2*PolyLog[3, -(x12/(x13*x23))])/3 - 
  (2*Log[x12]^2*PolyLog[3, -(x12/(x13*x23))])/3 + 
  (4*Log[x12]*Log[x13]*PolyLog[3, -(x12/(x13*x23))])/3 - 
  (2*Log[x13]^2*PolyLog[3, -(x12/(x13*x23))])/3 - 
  (8*Log[x12]*Log[x23]*PolyLog[3, -(x12/(x13*x23))])/3 + 
  (8*Log[x13]*Log[x23]*PolyLog[3, -(x12/(x13*x23))])/3 + 
  2*Log[x23]^2*PolyLog[3, -(x12/(x13*x23))] + 
  (2*Pi^2*PolyLog[3, -((x12*x13)/x23)])/3 - 
  (2*Log[x12]^2*PolyLog[3, -((x12*x13)/x23)])/3 - 
  (4*Log[x12]*Log[x13]*PolyLog[3, -((x12*x13)/x23)])/3 - 
  (2*Log[x13]^2*PolyLog[3, -((x12*x13)/x23)])/3 - 
  (8*Log[x12]*Log[x23]*PolyLog[3, -((x12*x13)/x23)])/3 - 
  (8*Log[x13]*Log[x23]*PolyLog[3, -((x12*x13)/x23)])/3 + 
  2*Log[x23]^2*PolyLog[3, -((x12*x13)/x23)] - 
  (2*Pi^2*PolyLog[3, -((x12*x23)/x13)])/3 + 
  (2*Log[x12]^2*PolyLog[3, -((x12*x23)/x13)])/3 - 
  (4*Log[x12]*Log[x13]*PolyLog[3, -((x12*x23)/x13)])/3 + 
  (2*Log[x13]^2*PolyLog[3, -((x12*x23)/x13)])/3 - 
  (8*Log[x12]*Log[x23]*PolyLog[3, -((x12*x23)/x13)])/3 + 
  (8*Log[x13]*Log[x23]*PolyLog[3, -((x12*x23)/x13)])/3 - 
  2*Log[x23]^2*PolyLog[3, -((x12*x23)/x13)] - 
  (2*Pi^2*PolyLog[3, -(x12*x13*x23)])/3 + 
  (2*Log[x12]^2*PolyLog[3, -(x12*x13*x23)])/3 + 
  (4*Log[x12]*Log[x13]*PolyLog[3, -(x12*x13*x23)])/3 + 
  (2*Log[x13]^2*PolyLog[3, -(x12*x13*x23)])/3 - 
  (8*Log[x12]*Log[x23]*PolyLog[3, -(x12*x13*x23)])/3 - 
  (8*Log[x13]*Log[x23]*PolyLog[3, -(x12*x13*x23)])/3 - 
  2*Log[x23]^2*PolyLog[3, -(x12*x13*x23)] - 128*Log[x23]*PolyLog[4, -x12] - 
  128*Log[x23]*PolyLog[4, x12] - 4*Log[x12]*PolyLog[4, -(x12/(x13*x23))] + 
  4*Log[x13]*PolyLog[4, -(x12/(x13*x23))] + 
  8*Log[x23]*PolyLog[4, -(x12/(x13*x23))] - 
  4*Log[x12]*PolyLog[4, -((x12*x13)/x23)] - 
  4*Log[x13]*PolyLog[4, -((x12*x13)/x23)] + 
  8*Log[x23]*PolyLog[4, -((x12*x13)/x23)] + 
  4*Log[x12]*PolyLog[4, -((x12*x23)/x13)] - 
  4*Log[x13]*PolyLog[4, -((x12*x23)/x13)] + 
  8*Log[x23]*PolyLog[4, -((x12*x23)/x13)] + 
  4*Log[x12]*PolyLog[4, -(x12*x13*x23)] + 
  4*Log[x13]*PolyLog[4, -(x12*x13*x23)] + 
  8*Log[x23]*PolyLog[4, -(x12*x13*x23)] + 12*PolyLog[5, -(x12/(x13*x23))] + 
  12*PolyLog[5, -((x12*x13)/x23)] - 12*PolyLog[5, -((x12*x23)/x13)] - 
  12*PolyLog[5, -(x12*x13*x23)]}


==> anc/readme.txt <==
Ancillary files for
"A new method for calculating the soft anomalous dimension matrix of massive particle scattering"
J. M. Henn, C. Milloy and K. Yan

-----------------------------------------------------------------------------------------
We provide two ancillary files data_DE_122.m and fABC.m: 
-----------------------------------------------------------------------------------------

The file data_DE_122.m  can be loaded with 
{familyDef, kinDef, f, Tinv, A }= Get["data_DE_122.m"];
.

In there it contains a list of integrals f with propagators in the list familyDef. The kinematics are specified in kinDef.

The canonical basis is found from g = Tinv.f . They satisfy differential equations:  
dg/d(a12) = A[[1]]. g , dg/d(a13) = A[[2]]. g , dg/d(a23) = A[[3]]. g .  
 
--------------------------------------------------------------------------------------------------

fABC.m contains the pure functions f_A, f_B and f_C defined in Eq.(4.4), given in terms of classical polylogarithms.

The file can be loaded with 
{f_A,f_B, f_C}= Get["data_DE_122.m"];
.

---------------------------------------------------------------------------------------------------
